Improving Efficiency in Large-Scale Decentralized Distributed Training

Decentralized Parallel SGD (D-PSGD) and its asynchronous variant Asynchronous Parallel SGD (AD-PSGD) is a family of distributed learning algorithms that have been demonstrated to perform well for large-scale deep learning tasks. One drawback of (A)D-PSGD is that the spectral gap of the mixing matrix decreases when the number of learners in the system increases, which hampers convergence. In this paper, we investigate techniques to accelerate (A)D-PSGD based training by improving the spectral gap while minimizing the communication cost. We demonstrate the effectiveness of our proposed techniques by running experiments on the 2000-hour Switchboard speech recognition task and the ImageNet computer vision task. On an IBM P9 supercomputer, our system is able to train an LSTM acoustic model in 2.28 hours with 7.5% WER on the Hub5-2000 Switchboard (SWB) test set and 13.3% WER on the CallHome (CH) test set using 64 V100 GPUs and in 1.98 hours with 7.7% WER on SWB and 13.3% WER on CH using 128 V100 GPUs, the fastest training time reported to date.

==> code/integration-syncp2p.c <==
g=calGrad();
w'=applyGrad(w,g)
W=exchange_weights(W')


==> code/integration-syncp2padv.c <==
g=calGrad();
W=pull_weights();
W'=apply(W,g)
push_weights(W');  


==> colourlatex.sh <==
#!/bin/sh

#special codes
RESET='[0m'
BOLD='[1m'
DIM='[2m'
UNDERLINE='[4m'
BLINK='[5m'
REVERSE='[7m'
HIDDEN='[8m'

#foreground colours
BLACK='[30m'
RED='[31m'
GREEN='[32m'
YELLOW='[33m'
BLUE='[34m'
MAGENTA='[35m'
CYAN='[36m'
WHITE='[37m'

#background colours
BBLACK='[40m'
BRED='[41m'
BGREEN='[42m'
BYELLOW='[43m'
BBLUE='[44m'
BMAGENTA='[45m'
BCYAN='[46m'
BWHITE='[47m'

($@ ; EXIT_CODE=$?) | sed -e "s/Warning/$BOLD$YELLOW&$RESET/g" \
                          -e "s/\(page\|lines\?\) [0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/ lines? [0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/[0-9]*--[0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/[0-9]\+[.][0-9]*pt/$BOLD$WHITE&$RESET/g" \
                          -e "s/\<l[.][0-9]*\>/$BOLD$WHITE&$RESET/g" \
                          -e "s/\[[0-9]\+\]/$CYAN&$RESET/g" \
                          -e "s/\(Ov\|Und\)erfull/$BOLD$RED&$RESET/g" \
                          -e "s/[a-zA-Z0-9_]*[.]tex/$GREEN&$RESET/g" \
                          -e "s/!/$BOLD$RED&$RESET/g"


exit $?


==> figures/plot.py <==
import matplotlib.pyplot as  plt
import numpy as np
from matplotlib import rcParams
from matplotlib.ticker import MaxNLocator
import itertools
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from mpl_toolkits.axes_grid1.inset_locator import InsetPosition
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes, mark_inset

length=6
goldRatio=0.8
syncColor='red'
dpsgdColor='orange'
dpsgdRandColor='darkgreen'
d1Color='purple'
_16gpuColor='darkgreen'
_32gpuColor='orange'
_64gpuColor='red'
# plot dpsgd convergence from 16 gpus to 64 gpus, src1--16gpus, src2 -- 32 gpus, src3 -- 64 gpus 
def plot_motivation(src1, src2, src3, dstFile, title, xlabel, ylabel):
    data1 = np.genfromtxt(src1, delimiter=',', skip_header=1)
    data1 = data1.T # so that we can we can do data[0] instead of data[:,0] for the following
    epochs = data1[0]
    dpsgd1 = data1[2]

    data2 = np.genfromtxt(src2, delimiter=',', skip_header=1)
    data2 = data2.T # so that we can we can do data[0] instead of data[:,0] for the following
    dpsgd2 = data2[2]

    data3 = np.genfromtxt(src3, delimiter=',', skip_header=1)
    data3 = data3.T # so that we can we can do data[0] instead of data[:,0] for the following
    dpsgd3 = data3[2]

    
    figsize=(length, length*goldRatio)
    plt.figure(figsize=figsize)
    ax = plt.figure().gca()
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    plt.plot(epochs, dpsgd3, '--', color=_64gpuColor, linewidth=2, label="64 learners")
    plt.plot(epochs, dpsgd2, '--', color = _32gpuColor, linewidth=2, label="32 learners")
    plt.plot(epochs, dpsgd1, '--', color = _16gpuColor, linewidth=2, label="16 learners")
    plt.grid()
    #plt.title(title)
    plt.xlabel(xlabel, fontsize=18,fontweight='bold')
    plt.ylabel(ylabel, fontsize=18,fontweight='bold')
    plt.legend(loc='best', fancybox=True, framealpha=0.5,fontsize=14)
    plt.savefig(dstFile)
    
def myplot_convergence(srcFile, dstFile, title, xlabel, ylabel):
    data = np.genfromtxt(srcFile, delimiter=',', skip_header=1)
    data = data.T # so that we can we can do data[0] instead of data[:,0] for the following
    epochs = data[0]
    sync = data[1]
    dpsgd = data[2]
    dpsgd_rand = data[3]
    d1 = data[4]
    figsize=(length, length*goldRatio)
    plt.figure(figsize=figsize)
    ax = plt.figure().gca()
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    #plt.plot(epochs, sync, '--', color=syncColor, label="SYNC")
    plt.plot(epochs, dpsgd, '--', color = dpsgdColor, label="AD-PSGD")
    plt.plot(epochs, dpsgd_rand, '--', color = dpsgdRandColor, label="RAND-PSGD")
    plt.plot(epochs, d1, '--', color = d1Color, label="D1-PSGD")
    plt.grid()
    plt.title(title)
    plt.xlabel(xlabel, fontsize=18,fontweight='bold')
    plt.ylabel(ylabel, fontsize=18,fontweight='bold')
    plt.legend(loc='best', fancybox=True, framealpha=0.5,fontsize=14)
    plt.savefig(dstFile)

def subplot_convergence(src_file_list, ytitle, dst_file, _loc):
    nExps = len(src_file_list)# should be 3, 16 learner, 32 learner, 64 learner
    L=length*nExps
    W=length*goldRatio
    fig, axes = plt.subplots(nrows=1, ncols=nExps, sharex=False, sharey=False, figsize=(L,W),squeeze=False)
    for i in range(1,nExps+1):
        ax=axes[0][i-1]
        ax.spines['top'].set_visible(False)
        ax.spines['right'].set_visible(False)
        ax.xaxis.set_major_locator(MaxNLocator(integer=True))
        data = np.genfromtxt(src_file_list[i-1], delimiter=',', skip_header=1)
        data = data.T # so that we can we can do data[0] instead of data[:,0] for the following
        epochs = data[0]
        sync = data[1]
        dpsgd = data[2]
        dpsgd_rand = data[3]
        d1 = data[4]
        ax.xaxis.set_major_locator(MaxNLocator(integer=True))
        ax.plot(epochs, dpsgd, '--', linewidth=2, color = dpsgdColor, label="AD-PSGD")
        ax.plot(epochs, dpsgd_rand, '--', linewidth=2, color = dpsgdRandColor, label="RAND-PSGD")
        ax.plot(epochs, d1, '--', linewidth=2, color = d1Color, label="D1D-PSGD")
        ax.grid()
        num_learner=16*(2**(i-1))
        ax.set_title(str(num_learner)+" Learners", fontsize=18, fontweight='bold')
        if(i==nExps):
            leg = ax.legend(loc=_loc, fancybox=True, framealpha=0.5, fontsize=18)
    # step 3 plot adpsgd _file
    fig.text(0.51, 0.02, 'Epochs', fontsize=14, ha='center',  va='center', fontweight='bold') # hacky way to place common x labels
    fig.text(0.06, 0.5,  ytitle, fontsize=18, ha='center', va='center', rotation='vertical', fontweight='bold') # hacky way to play common y labels
    plt.savefig(dst_file)


myplot_convergence("../data/csvs/imagenet_16gpus.csv", "./imagenet_conv_16gpus.pdf", "ImageNet", "Epochs", "Top1-accuracy")
myplot_convergence("../data/csvs/imagenet_32gpus.csv", "./imagenet_conv_32gpus.pdf", "ImageNet", "Epochs", "Top1-accuracy")
myplot_convergence("../data/csvs/imagenet_64gpus.csv", "./imagenet_conv_64gpus.pdf", "ImageNet", "Epochs", "Top1-accuracy")
myplot_convergence("../data/csvs/swb2000_16gpus.csv", "./swb2000_conv_16gpus.pdf", "SWB2000", "Epochs", "Heldout-Loss")
myplot_convergence("../data/csvs/swb2000_32gpus.csv", "./swb2000_conv_32gpus.pdf", "SWB2000", "Epochs", "Heldout-Loss")
myplot_convergence("../data/csvs/swb2000_64gpus.csv", "./swb2000_conv_64gpus.pdf", "SWB2000", "Epochs", "Heldout-Loss")
plot_motivation("../data/csvs/imagenet_16gpus.csv", "../data/csvs/imagenet_32gpus.csv", "../data/csvs/imagenet_64gpus.csv", "imagenet_motivation.pdf", "ImageNet", "Epochs", "Top1-accuracy")
plot_motivation("../data/csvs/swb2000_16gpus.csv", "../data/csvs/swb2000_32gpus.csv", "../data/csvs/swb2000_64gpus.csv", "swb2000_motivation.pdf", "SWB2000", "Epochs", "Heldout-loss")

subplot_convergence(["../data/csvs/swb2000_16gpus.csv", "../data/csvs/swb2000_32gpus.csv", "../data/csvs/swb2000_64gpus.csv"], "Heldout-Loss", "swb2000_convergence_subplots.pdf", 1)
subplot_convergence(["../data/csvs/imagenet_16gpus.csv", "../data/csvs/imagenet_32gpus.csv", "../data/csvs/imagenet_64gpus.csv"], "Top1-Accuracy", "imagenet_convergence_subplots.pdf",4)
    


==> figures/plot_wsc.py <==
import matplotlib.pyplot as  plt
import numpy as np
from matplotlib import rcParams
from matplotlib.ticker import MaxNLocator

length=6
figsize = (length,length)

# plot speedup

data = np.genfromtxt('../data/speedup_wsc.csv', delimiter=',', skip_header=1)
x_axis = data[:,0]
linear_speedup = x_axis
sync8_rand = data[:,3]
sync8_norand = data[:,5]
sync22_norand = data[:,7]

fig_name = 'speedup_wsc_batch128'

plt.figure(figsize=figsize)

plt.plot(x_axis, linear_speedup , label="Linear speedup", ls='dashed',  linewidth=4)
plt.plot(x_axis, sync8_rand     , label="RAND-PSGD",       ls='-'  , marker='D', color='red'   , linewidth=4)
plt.plot(x_axis, sync8_norand   , label="AD-PSGD",         ls='--' , marker='h', color='green' , linewidth=4)
plt.plot(x_axis, sync22_norand  , label="D1D-PSGD",             ls=':'  , marker='v', color='darkorange', linewidth=4)

plt.grid()
plt.xlabel("# of nodes (6GPUs/node)",fontsize=18,fontweight='bold')
plt.ylabel("Speedup",fontsize=18,fontweight='bold')
plt.ylim((0, 11.2))
plt.xlim((0, 11.2))
plt.xticks(np.arange(0,12,1))
plt.yticks(np.arange(0,12,1))
plt.xticks(fontsize=14, fontweight='bold')
plt.yticks(fontsize=14, fontweight='bold')
leg = plt.legend(loc='best', fancybox=True, framealpha=0.5, fontsize=14)
leg.get_frame().set_alpha(0.5)
plt.savefig(fig_name + ".pdf")
plt.close()

